Dynamics of Spinning Binary at 2PM

We consider the covariant proposal for the gravitational Compton amplitude for a Kerr black hole. Employing the covariant three- and four-point Compton amplitudes, we assemble the classical one-loop integrand on the maximal cut at all orders in spin, utilizing the method of unitarity. Expanding in powers of spin, we evaluate the one-loop amplitude up to $\mathcal O(G^2 a^8)$. Supplemented with extra contact contributions derived from the far-zone data of the Teukolsky solutions, the one-loop amplitude is in agreement with results available in the literature. We showcase the classical eikonal in the aligned-spin case at $\mathcal O(G^2 a^7)$.

==> anc/OneLoopIntegrand.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*All-Order-in-Spin One-Loop Integrand*)


(* ::Text:: *)
(*For further manipulation of the expressions, one may find the package KiHA (https://github.com/AmplitudeGravity/kinematicHopfAlgebra) helpful.*)


(* ::Section:: *)
(*Definitions*)


evalsc={cosh->Cosh,sinh->Sinh,sinch[f_]:>Sinh[f]/f};
gsc[id_,x1_p,xs___]:=Module[{rhoa,rhob,rholist,res},rholist=KSetPartitionsEmpty[{x1,xs},2];res=\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(ii\), \(Length[rholist]\)]\((If[rholist[\([ii, 2]\)] === {}, rhob = 1, rhob = Times @@ \(\((\(-cosh[#1]\) &)\) /@ rholist[\([ii, 2]\)]\)]; sinch[Total[rholist[\([ii, 1]\)]]]\  rhob)\)\);res/Times@@{xs}/. p[i__]:>dot[a[id],p[i]/. p[f__]:>Total[p/@{f}]]]


ClearAll[scExpand]
scExpand[i_]:={Exp[x_]:>(Normal[Series[Exp[tv x],{tv,0,i}]]/. tv->1),Cosh[x_]:>Normal[Series[Cosh[x],{x,0,i}]],Sinh[x_]:>Normal[Series[Sinh[x],{x,0,i}]],G[x__]:>(Normal[Series[gsc[x]/. evalsc/. a[ii_]:>tv a[ii],{tv,0,i}]]/. tv->1),Gp[kk_,x__]:>Simplify[Normal[Series[gsc[kk,x]/dot[a[kk],p[1]-p[2]]/. evalsc/. a[ii_]:>tv a[ii],{tv,0,i}]]/. tv->1]}
scExpand[i_,ii_]:={Exp[x_]:>(Normal[Series[Exp[x]/. a[ii]:>tv a[ii],{tv,0,i}]]/. tv->1),Cosh[x_]:>(Normal[Series[Cosh[x]/. a[ii]:>tv a[ii],{tv,0,i}]]/. tv->1),Sinh[x_]:>(Normal[Series[Sinh[x]/. a[ii]:>tv a[ii],{tv,0,i}]]/. tv->1),G[ii,x__]:>(Normal[Series[gscGen[ii,x]/. evalsc/. a[ii]:>tv a[ii],{tv,0,i}]]/. tv->1),Gpe[ii,x__]:>(Normal[Series[dgscEGen[ii,x]/. a[ii]:>tv a[ii],{tv,0,i}]]/. tv->1),Gpo[ii,x__]:>(Normal[Series[dgscOGen[ii,x]/. a[ii]:>tv a[ii],{tv,0,i}]]/. tv->1)}


(* ::Section:: *)
(*One-Loop Integrand*)


OneLoopIntegrand=(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[2]]^4 m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]]^2 dot[v[2],v[2]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] m[1]^2 m[2]^4)/((-2+DD) dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 m[1]^2 m[2]^4)/(2 dot[p[1],p[2]])-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[1]] dot[v[2],v[2]]^2 m[1]^2 m[2]^4)/(-2+DD)^2+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[1]]^2 dot[v[2],v[2]]^2 m[1]^2 m[2]^4)/(2 (-2+DD)^2 dot[p[1],v[1]]^2)-(I Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]))+(I Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]] m[1]^2 m[2]^4)/(2 ((-2+DD)^2 dot[p[1],p[2]]))+(I Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]] m[1]^2 m[2]^4)/(2 ((-2+DD)^2 dot[p[1],v[1]]))+(I Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],p[1],v[1],v[2]] G[1,p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/2 I Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]^2))-(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]))+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD)^2 dot[p[1],p[2]]))+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD)^2 dot[p[1],v[1]]))+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],p[2],v[1],v[2]] G[1,p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/2 I Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]^2))-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^4 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(-2+DD)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/((-2+DD) dot[p[1],v[1]])-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/((-2+DD) dot[p[1],v[1]])-Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(-2+DD)^2+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(-2+DD)-(dim Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)+1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(-2+DD)^2-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(-2+DD)+(dim Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)-1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(-2+DD)-(dim Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] m[1]^2 m[2]^4)/((-2+DD) dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],p[2]])-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] m[1]^2 m[2]^4)/((-2+DD)^2 dot[p[1],p[2]])-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],p[2]]))-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD)^2 dot[p[1],v[1]]))-(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],p[2]])+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]))+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/2 I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]^2))+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-3/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/4 dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4+(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]])+(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]])+1/2 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/4 dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4-(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]]^2)-(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^4 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(3 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(3 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(3 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]])-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-3/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(3 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+5/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(3 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-1/4 (3 I) Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],p[2]])+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(3 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(3 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]])-1/2 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(3 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(3 Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/dot[p[1],v[1]]+(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/4 dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[1]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],p[2]])+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]))+(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/2 I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]^2))+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^4 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(3 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]])-1/2 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+5/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+1/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+1/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[2]]] Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+3/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/4 dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]])-(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]])-1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/4 dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]]^2)-(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]]^2)+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+1/4 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],p[2]])+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-(I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(3 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(3 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]])+(3 Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/dot[p[1],v[1]]-(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4-Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/4 dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]+p[2]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^4 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-1/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+9/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/dot[p[1],v[1]]+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/dot[p[1],v[1]]-(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],v[1]]^2 dot[p[1],p[2]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/2 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+(5 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(dim Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+(Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 Cosh[dot[a[1],p[1]]] Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dim Cosh[dot[a[1],p[2]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 I Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim Cosh[dot[a[1],p[2]]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 (3 I) Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 I dim Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I dim Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+((3 I) Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-(I dim Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-((3 I) Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+(I dim Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-1/4 I Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[1],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 I Cosh[dot[a[1],p[2]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(I dim Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(I dim Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-1/8 (3 I) Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dim Cosh[dot[a[1],p[2]]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[1],p[2]]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[2]]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-1/4 I Cosh[dot[a[1],p[1]]] dot[a[2],p[1]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 (3 I) Cosh[dot[a[1],p[1]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dim Cosh[dot[a[1],p[1]]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[1],p[1]]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim Cosh[dot[a[1],p[1]]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[1]]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+1/4 (3 I) Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 I dim Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I dim Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-((3 I) Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+(I dim Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-((3 I) Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+(I dim Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-((3 I) Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I dim Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-((3 I) Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(I dim Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+1/8 (3 I) Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 (3 I) Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-(I Cosh[dot[a[1],p[1]]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[1],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-(I Cosh[dot[a[1],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)-1/4 I Cosh[dot[a[1],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[1],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[1],p[1]]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[1],p[1]]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I Cosh[dot[a[1],p[1]]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+(I Cosh[dot[a[1],p[1]]] dot[a[1],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+1/2 dim dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(dim^2 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dim^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)+(dim^2 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^4 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]]^2)-1/8 dot[a[1],v[2]]^2 dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],v[2]]^2 dot[a[2],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/4 dim dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dim^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],v[2]]^2 dot[a[2],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+3/8 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+1/4 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+3/4 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim^2 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/4 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dim^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[2]]^2 dot[a[2],p[1]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-7/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+3/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim^2 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]]^2 dot[a[2],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+5/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(3 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(3 dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(3 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]]^2)-(dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]]^2)+1/8 dot[a[1],p[1]]^2 dot[a[2],v[1]]^2 dot[p[1],p[2]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]]^2 dot[p[1],p[2]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+5/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/8 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]]^2 dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-5/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+(5 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+1/4 dot[a[1],a[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-3/8 dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+3/8 dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]]^2 dot[v[2],v[2]]^2 G[1,p[1]] G[1,p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]]^2)-((3 I) dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I dim dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/4 (3 I) dot[a[2],a[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 I dim dot[a[2],a[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+((3 I) dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(I dim dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+1/4 I dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/4 I dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+((3 I) dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[1],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-((3 I) dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I dim dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 (3 I) dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-((3 I) dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+(I dim dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+((3 I) dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-(I dim dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-1/8 I dot[a[1],p[1]] dot[a[2],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[2]] dot[a[2],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 (5 I) dot[a[1],a[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],a[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-((3 I) dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+(I dim dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-((3 I) dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+(I dim dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+1/8 I dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/8 (3 I) dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(I dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(I dim dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/4 I dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+(I dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/4 I dot[a[1],p[1]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4+1/2 I dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4-(I dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(I dim dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[1,p[1]+p[2]] G[2,-p[1]] G[2,-p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD)^2 dot[p[1],p[2]]))+(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD)^2 dot[p[1],p[2]]))-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[1],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/2 I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[2],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/2 I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/2 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+3/4 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/2 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/4 dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-3/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+1/2 Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/2 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-3/4 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/2 Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/4 dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-3/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-1/4 Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+1/2 Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],p[2]])-(Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 I dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 (3 I) dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 (3 I) dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 (3 I) dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-((3 I) dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-(I dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+((3 I) dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-(I dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-((3 I) dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+(I dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])+((3 I) dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-(I dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],p[2]])-1/8 I dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 (3 I) dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dim dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(I dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/8 I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],a[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(I dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/4 I dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dim dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/4 I dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(I dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+1/8 I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+(I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/8 I dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I dot[a[1],a[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4-(I dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I dot[a[1],a[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] G[1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/((-2+DD) dot[p[1],v[1]])-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[v[1],v[1]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 (3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))+(I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[p[1],p[2]]^2 dot[v[1],v[1]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[v[1],v[1]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))+(I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^3 dot[p[1],p[2]]^2 dot[v[1],v[1]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 ((-2+DD) dot[p[1],v[1]]))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dot[a[1],v[2]]^3 dot[a[2],a[2]] dot[p[1],p[2]]^3 dot[v[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^3 dot[v[1],v[2]]^3 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/4 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/8 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/8 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+9/16 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-9/16 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^3 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-1/2 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-(dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],v[1]]^2 dot[p[1],p[2]]^3 dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-1/4 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+9/8 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-(dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(3 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(9 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(dot[a[1],a[2]]^2 dot[a[1],v[2]] dot[p[1],p[2]]^3 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^3 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/4 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/8 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+9/16 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-9/16 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[2],p[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[2],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(dot[a[1],a[1]] dot[a[1],a[2]] dot[a[2],v[1]] dot[p[1],p[2]]^3 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+1/16 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+5/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/8 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[2]]^3 dot[a[2],p[1]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/8 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+5/8 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]]^3 dot[a[2],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]]^2 dot[a[1],p[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]]^2 dot[a[1],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4+(dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^4 dot[p[1],p[2]] dot[p[1],v[1]]^2 Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)^2+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)+I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[p[1],v[1]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[p[1],v[1]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+dot[a[1],v[2]]^4 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],v[2]]^4 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/2 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-11/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/2 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-7/4 dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],a[2]]^2 dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+13/8 dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[2]]^3 dot[a[1],v[2]] dot[a[2],p[1]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/2 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/2 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[1]]^3 dot[a[1],v[2]] dot[a[2],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+7/4 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-7/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+5/4 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-5/4 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]]^2 dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[2]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-9/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+9/8 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],p[1]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/2 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+7/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]]^2 dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-7/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dim dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],v[1]]^2 dot[p[1],p[2]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]]^2 dot[p[1],p[2]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],a[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]]^2 dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[1]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],a[2]]^2 dot[p[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] G[2,-p[2]] Gpe[1,2,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] eps[a[1],p[1],p[2],v[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD) dot[p[1],v[1]])+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 eps[a[1],p[1],p[2],v[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD)^2 dot[p[1],v[1]])+1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(3 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]])-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD) dot[p[1],v[1]])+1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(3 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((7 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 (3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((7 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 (3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 ((-2+DD) dot[p[1],v[1]]))-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((7 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[1]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^3 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^3 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 dot[p[1],v[1]])+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((7 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((7 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))+1/4 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(2 ((-2+DD) dot[p[1],v[1]]))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 ((-2+DD) dot[p[1],v[1]]))-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((7 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 (-2+DD))-1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/4 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 dot[v[2],v[2]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-1/8 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 (-2+DD))-9/16 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dim dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-9/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(3 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-(dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-1/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+5/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]] dot[a[1],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+9/16 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dim dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-9/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(3 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+(dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^3 eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-1/8 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],a[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[1]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]] dot[a[1],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/16 dot[a[1],p[1]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],a[2]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-3/16 dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],v[1]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],v[1]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],v[1]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],v[1]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(3 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+(dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-(3 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+(dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^3 eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+1/8 dot[a[1],v[2]]^3 dot[a[2],v[1]] dot[p[1],p[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+9/16 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dim dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+(dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+(9 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-(3 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-(dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+1/8 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+5/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/16 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+(dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(4 dot[p[1],v[1]])-(dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+1/8 dot[a[1],v[2]]^3 dot[a[2],v[1]] dot[p[1],p[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/8 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-3/16 dim dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])-(3 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(3 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-(dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+1/16 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+3/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/8 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+(dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-(dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])+1/16 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-5/16 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]]^3 dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/16 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4+1/8 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-1/16 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4-(dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(8 dot[p[1],v[1]])+(dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,1,p[1],p[2]] m[1]^2 m[2]^4)/(16 dot[p[1],v[1]])-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],p[2],v[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],p[2],v[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],p[2],v[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] eps[a[1],p[1],p[2],v[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)^2-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] eps[a[1],p[1],p[2],v[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)^2+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^3 dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(2 Cosh[dot[a[2],p[1]]] Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^4 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^4 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^4 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],v[2]]^4 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(2 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],v[2]]^3 dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(2 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((2 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 (3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(2 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((7 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 (3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 (3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I dim Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I dim Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I Cosh[dot[a[2],p[2]]] dot[a[1],a[1]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[2]]] dot[a[1],p[1]]^3 dot[a[1],p[2]] dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[2]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[1]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^4 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^4 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^4 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],v[2]]^4 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(2 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],v[2]]^3 dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[1],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(2 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((2 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[p[1],p[2]]^2 dot[v[1],v[1]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[2]]^3 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((7 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(2 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(-2+DD)+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 (3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+((3 I) Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I dim Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 dot[v[2],v[2]] e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],v[1]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-(I Cosh[dot[a[2],p[1]]] dot[a[1],a[1]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]] dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))+(I Cosh[dot[a[2],p[1]]] dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-1/2 I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+(I Cosh[dot[a[2],p[1]]] dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[v[1],v[1]] dot[v[2],v[2]]^2 e[1] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4)/(2 (-2+DD))-3/2 dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dim dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/2 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dim dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[2]]^3 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/2 dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dim dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]]^2 e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/2 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dim dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]]^2 e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]]^2 dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]]^3 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],a[2],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],v[2]]^3 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-5/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[2]]^2 dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]]^2 dot[a[1],p[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],v[2]]^3 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[1]] dot[a[1],v[2]]^2 dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]]^2 dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-5/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],a[2]]^2 dot[a[1],v[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],a[1]] dot[a[1],v[2]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],p[1]] dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[2],a[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[2]] dot[a[1],p[1]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],p[1]] dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]]^2 dot[a[1],p[1]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],a[1]] dot[a[1],p[1]] dot[a[2],a[2]] dot[p[1],p[2]]^2 dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[1],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],v[1]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],v[1]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],v[1]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],v[1]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[2]]^2 dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]]^2 dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],v[1]] dot[v[1],v[2]] e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[v[1],v[2]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[v[1],v[2]]^2 e[1] eps[a[2],p[1],p[2],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],v[2]]^3 dot[a[2],p[2]] dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[2]] dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],v[1]] dot[p[1],p[2]] dot[v[2],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[2]] dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+3/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[2]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[2],p[1],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[2]] dot[a[1],v[2]]^3 dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/2 dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]] dot[a[1],p[2]] dot[a[1],v[2]]^2 dot[a[2],p[1]] dot[p[1],p[2]] dot[v[1],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dot[a[1],p[1]]^2 dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/2 dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-1/4 dim dot[a[1],p[1]] dot[a[1],p[2]]^2 dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dot[a[1],a[1]] dot[a[1],p[2]] dot[a[1],v[2]] dot[a[2],p[1]] dot[p[1],p[2]] dot[p[1],v[1]] dot[v[2],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4-3/4 dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4+1/4 dim dot[a[1],p[1]]^2 dot[a[1],p[2]]^2 dot[a[2],p[1]] dot[v[1],v[2]] dot[v[2],v[2]] e[1] eps[a[2],p[2],v[1],v[2]] G[2,-p[1]] G[2,-p[2]] Gpo[1,2,p[1],p[2]] m[1]^2 m[2]^4

